On factorisations of Left dead ends

Losing a game is difficult. Recent work of Larsson, Nowakowski, and Santos, as well as that of Siegel, has opened up enticing lines of research into partizan mis\`ere theory. The algebraic structure of mis\`ere monoids is not yet well understood. A natural object to study is a universe of games, which is a set of games satisfying various closure properties. We prove that a universe is determined by its Left ends, thus motivating a study of such games, which was also noted by Siegel for dead ending universes in particular. We initiate this study by investigating the atomic structure of the monoid of Left dead ends, showing that it is reduced, pocancellative, and an FF-monoid. We give sharp bounds on the lengths of factorisations, and also build tools to find atoms. Some results require the introduction of a new concept called flexibility, which is a measure of the distance from a game to integers. We also discover large families of games admitting unique factorisations; this includes the uncovering of a prime element: $\overline{1}$.

==> anc/README.md <==
# Materials

In this directory of ancillary files you can find the Rust code (code.rs) used
to generate some of the data referenced in the main text, as well as the .dot
and .svg files of the produced Hasse diagrams.

# License

All ancillary files here (the .dot, .svg, and .rs files) are released into the
public domain under [The Unlicense](https://unlicense.org/).


==> anc/UNLICENSE <==
This is free and unencumbered software released into the public domain.

Anyone is free to copy, modify, publish, use, compile, sell, or
distribute this software, either in source code form or as a compiled
binary, for any purpose, commercial or non-commercial, and by any
means.

In jurisdictions that recognize copyright laws, the author or authors
of this software dedicate any and all copyright interest in the
software to the public domain. We make this dedication for the benefit
of the public at large and to the detriment of our heirs and
successors. We intend this dedication to be an overt act of
relinquishment in perpetuity of all present and future rights to this
software under copyright law.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
OTHER DEALINGS IN THE SOFTWARE.

For more information, please refer to <http://unlicense.org/>


==> anc/code.rs <==
#![allow(clippy::similar_names)]

use gemau::LeftDeadEnd;
use graff::GraphBehaviour;
use itertools::Itertools;
use poset::{PartialOrder, Poset, PosetBehaviour};
use std::fs::File;
use std::io::Write;
use std::process::Command;

// NOTE: to regenerate the svgs of the hasse diagrams, you need to have graphviz installed!
//
// This code was compiled using versions 0.1.0 of all of gemau, poset, and graph (see the
// references of the main text).

fn main() -> Result<(), Box<dyn std::error::Error>> {
    let day0 = vec![LeftDeadEnd::ZERO];
    let day1 = next_day(&day0);
    let day2 = next_day(&day1);
    let day3 = next_day(&day2);
    let day4 = next_day(&day3);

    let mut days = vec![day0, day1, day2, day3, day4];

    let p_ord = PartialOrder::new(LeftDeadEnd::ge);
    let mut p = Poset::with_elements(days[4].clone(), p_ord);

    // Uncomment to generate the hasse diagram of Left dead ends born by day 4.

    //println!("Generating hasse diagram of Left dead ends born by day 4...");
    //let g = p.hasse()?;
    //generate_graph(&g, "day4");
    //println!("Done!");

    println!("Counting games born by day 5...");
    days.push(
        p.antichains(p.chain_decomposition()?)
            .map(LeftDeadEnd::with_options)
            .collect(),
    );

    assert_eq!(days[5].len(), 21278);
    println!("Done!");

    // Uncomment the following to generate the hasse diagram of Left dead ends born by day 5,
    // but note that this will could take around a dozen hours to run.

    //println!("Generating hasse diagram of Left dead ends born by day 5...");
    //p.replace_elements(days[5].clone());
    //let g = p.hasse()?;
    //generate_graph(&g, "day5");
    //println!("Done!");

    // Uncomment to generate the number of atoms born by day n

    //for (i, d) in days.iter().enumerate() {
    //    println!("{} games born by day {i}", d.len());
    //    println!(
    //        "{} are atoms",
    //        d.clone().into_iter().filter(LeftDeadEnd::is_atom).count()
    //    );
    //}

    // Uncomment to find the number of molecules born by day n

    //println!("Finding molecules...");
    //let mut molecules: Vec<LeftDeadEnd> = vec![];
    //// Change the value of n to find the molecules born on day n
    //let n = 6;

    //if n >= 2 {
    //    let mut trivial_mols = days[n - 1]
    //        .clone()
    //        .into_iter()
    //        .filter(|x| *x != LeftDeadEnd::ZERO)
    //        .map(|x| (x + 1).canonical())
    //        .collect::<Vec<LeftDeadEnd>>();
    //    molecules.append(&mut trivial_mols);
    //}

    //for i in 2..=(n / 2) {
    //    for g in &days[i] {
    //        for h in &days[n - i] {
    //            let test = (g + h).canonical();
    //            if test != LeftDeadEnd::ZERO && !test.is_atom() && !molecules.contains(&test) {
    //                molecules.push(test);
    //            }
    //        }
    //    }
    //}
    //println!("Found {} molecules born by day {n}", molecules.len());

    // Uncomment to find the number of non-trivial molecules born by day n

    //println!("Cleaning games...");
    //for d in &mut days {
    //    d.retain(|g| g.is_integer().0 == 0 && *g != LeftDeadEnd::ZERO);
    //}

    //for d in &days {
    //    println!("len: {}", d.len());
    //}

    //println!("Finding non-trivial molecules...");
    //let mut nt_molecules: Vec<LeftDeadEnd> = vec![];
    //// Change the value of n to find the non-trivial molecules born on day n
    //let n = 6;
    //for i in 2..=(n / 2) {
    //    for g in &days[i] {
    //        for h in &days[n - i] {
    //            let test = (g + h).canonical();
    //            if test.options().len() > 1 && !test.is_atom() && !nt_molecules.contains(&test) {
    //                nt_molecules.push(test);
    //            }
    //        }
    //    }
    //}
    //println!("Found {} non-trivial molecules born by day {n}", nt_molecules.len());

    println!("Program terminated.");

    Ok(())
}

fn generate_graph(g: &graff::Graph<&LeftDeadEnd>, filename: &str) {
    let dot_name = filename.to_owned() + ".dot";
    let svg_name = filename.to_owned() + ".svg";

    let _ = write_dot(g, &dot_name);

    Command::new("dot")
        .args(["-Tsvg", &dot_name, "-o", &svg_name])
        .output()
        .expect("Failed to execute command");
}

fn write_dot(g: &graff::Graph<&LeftDeadEnd>, filename: &str) -> std::io::Result<()> {
    let mut file = File::create(filename)?;

    let mut graph = String::from("graph {\n");
    graph.push_str("splines=false;\n");
    graph.push_str("node [shape=point];\n");
    graph.push_str("edge [penwidth=0.1]\n");

    for (u, v) in g.edges() {
        graph.push_str(&(v.to_string() + " -- " + &u.to_string() + ";\n"));
    }
    graph.push('}');

    file.write_all(graph.as_bytes())?;
    Ok(())
}

fn next_day(games: &[LeftDeadEnd]) -> Vec<LeftDeadEnd> {
    games
        .iter()
        .powerset()
        .fold(Vec::new(), |mut acc: Vec<LeftDeadEnd>, x| {
            let g = LeftDeadEnd::with_options(x.into_iter().cloned());
            if !acc.contains(&g) {
                acc.push(g.canonical());
            }
            acc
        })
}


==> anc/day4.dot <==
graph {
splines=false;
node [shape=point];
edge [penwidth=0.1]
9 -- 5;
20 -- 6;
21 -- 7;
29 -- 8;
24 -- 9;
48 -- 10;
1 -- 11;
2 -- 11;
1 -- 12;
3 -- 12;
1 -- 13;
4 -- 13;
5 -- 14;
18 -- 14;
6 -- 15;
33 -- 15;
7 -- 16;
34 -- 16;
8 -- 17;
42 -- 17;
9 -- 18;
37 -- 18;
10 -- 19;
51 -- 19;
2 -- 20;
3 -- 20;
2 -- 21;
4 -- 21;
5 -- 22;
23 -- 22;
9 -- 23;
46 -- 23;
3 -- 24;
4 -- 24;
7 -- 25;
46 -- 25;
6 -- 26;
46 -- 26;
22 -- 27;
31 -- 27;
22 -- 28;
32 -- 28;
10 -- 29;
47 -- 29;
25 -- 30;
26 -- 30;
23 -- 31;
26 -- 31;
23 -- 32;
25 -- 32;
11 -- 33;
12 -- 33;
20 -- 33;
11 -- 34;
13 -- 34;
21 -- 34;
14 -- 35;
22 -- 35;
36 -- 35;
18 -- 36;
23 -- 36;
49 -- 36;
12 -- 37;
13 -- 37;
24 -- 37;
16 -- 38;
25 -- 38;
49 -- 38;
15 -- 39;
26 -- 39;
49 -- 39;
27 -- 40;
35 -- 40;
44 -- 40;
28 -- 41;
35 -- 41;
45 -- 41;
19 -- 42;
29 -- 42;
50 -- 42;
30 -- 43;
38 -- 43;
39 -- 43;
31 -- 44;
36 -- 44;
39 -- 44;
32 -- 45;
36 -- 45;
38 -- 45;
20 -- 46;
21 -- 46;
24 -- 46;
27 -- 47;
28 -- 47;
48 -- 47;
30 -- 48;
31 -- 48;
32 -- 48;
33 -- 49;
34 -- 49;
37 -- 49;
46 -- 49;
40 -- 50;
41 -- 50;
47 -- 50;
51 -- 50;
43 -- 51;
44 -- 51;
45 -- 51;
48 -- 51;
}
